Imperfections and corrections

The measurement and correction of optics parameters has been a major concern since the advent of strong focusing synchrotron accelerators. A review of typical imperfections in accelerator optics together with measurement and correction algorithms is given with emphasis on numerical implementations. Python examples are shown using existing libraries when possible.

==> makezip.sh <==
zip ~/cernrep.zip \
 cernmono.cls \
 cernrep.cls \
 cernyrep.cls \
 cernall.sty \
 cernchemsym.sty \
 cernunits.sty \
 hepparticles.sty \
 heppennames2.sty \
 hepunits.sty \
 isotope.sty \
 maybemath.sty 

